Bootstrapping the 3d Ising Stress Tensor

We compute observables of the critical 3d Ising model to high precision by applying the numerical conformal bootstrap to mixed correlators of the leading scalar operators $\sigma$ and $\epsilon$, and the stress tensor $T_{\mu\nu}$. We obtain new precise determinations of scaling dimensions $(\Delta_\sigma, \Delta_\epsilon) = (0.518148806(24), 1.41262528(29))$ as well as OPE coefficients involving $\sigma$, $\epsilon$, and $T_{\mu\nu}$. We also describe several improvements made along the way to algorithms and software tools for the numerical bootstrap.

==> anc/structures_3d.m <==
(* ::Package:: *)

<<Notation`


Notation[ParsedBoxWrapper[SubscriptBox[RowBox[{"(", "a_", ")"}], "n_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Pochhammer", "[", RowBox[{"a_", ",", "n_"}], "]"}]]]


(* ::Subchapter:: *)
(*Simplification rules for 5d vectors and spinors*)


(* Specify which symbols should be treated as constants *)
ClearAll[ConstQ];
(*ConstQ[n_?NumberQ]:=True;
ConstQ[\[Epsilon]]:=True;
ConstQ[\[CapitalDelta][i_]]:=True;
ConstQ[\[CapitalDelta]]:=True;
ConstQ[L]:=True;
ConstQ[j]:=True;
ConstQ[_]:=False;
*)
nonConstPattern=Basis|SBasis|SDualBasis|X|S|Z;
constPattern=Power[_,_]|AngleBracket[___]|CenterDot[___];
ConstQ[expr_]:=FreeQ[expr,nonConstPattern]||MatchQ[expr,constPattern];

(* CenterDot is a scalar product. Basis[\[Mu]] is a unit vector in the \[Mu] direction. *)
ClearAll[CenterDot];
Attributes[CenterDot]={Orderless};
CenterDot[a_,0]:=0;
CenterDot[a_+b_,c_]:=CenterDot[a,c]+CenterDot[b,c];
CenterDot[a_,num_ b_]/;ConstQ[num]:=num CenterDot[a,b];
CenterDot[a_,CenterDot[x_,y_] b_]:=CenterDot[x,y]CenterDot[a,b];
(* In this notebook, h=3/2 *)
CenterDot[Basis[mu_],Basis[mu_]]:=3+2; 
CenterDot/:CenterDot[p_,Basis[mu_]] CenterDot[q_,Basis[mu_]]:=CenterDot[p,q];
CenterDot/:CenterDot[p_,Basis[mu_]]^2:=CenterDot[p,p];

(* \[Epsilon] symbol identities. *)
Clear[eps];
eps[a___]/;!OrderedQ[{a}]:=Signature[{a}]eps@@Sort[{a}];
HoldPattern[eps[a___,b_,b_,c___]]:=0;
eps/:HoldPattern[eps[a___,Basis[\[Mu]_],c___]CenterDot[Basis[\[Mu]_],Basis[\[Nu]_]]]:=eps[a,Basis[\[Nu]],c];
eps/:HoldPattern[eps[a___,Basis[\[Mu]_],c___]CenterDot[X_,Basis[\[Mu]_]]]:=eps[a,X,c];
HoldPattern[eps[a___,x_+y_,c___]]:=eps[a,x,c]+eps[a,y,c];
HoldPattern[eps[a___,num_ x_,c___]]/;ConstQ[num]:=num eps[a,x,c];
HoldPattern[eps[a___,0,c___]]:=0;

(* The expression \[LeftAngleBracket]S[1],X[2],X[3],...,X[n],S[2]\[RightAngleBracket] stands for the string Subscript[S[1], a]Subscript[X[2]^a, b]Subscript[X[3]^b, c]...Subscript[X[n]^f, h]\[CapitalOmega]^hkSubscript[S[2], k] *)
(* Here, Subscript[X[i]^a, b]=X[i][\[Mu]]Subscript[\[CapitalGamma][\[Mu]]^a, b], where Subscript[\[CapitalGamma][\[Mu]]^a, b] is a gamma matrix satisfying the SO(3,2) Clifford algebra.  The product Subscript[\[CapitalOmega], ca]Subscript[\[CapitalGamma][\[Mu]]^a, b] is antisymmetric in (cb). *)
revSeq[X___]:=Sequence@@Reverse[{X}];
Clear[AngleBracket];
HoldPattern[\[LeftAngleBracket]A___,a_?ConstQ C_,B___\[RightAngleBracket]]:=a\[LeftAngleBracket]A,C,B\[RightAngleBracket];
HoldPattern[\[LeftAngleBracket]A___,C_+D_,B___\[RightAngleBracket]]:=\[LeftAngleBracket]A,C,B\[RightAngleBracket]+\[LeftAngleBracket]A,D,B\[RightAngleBracket];
HoldPattern[\[LeftAngleBracket]S_,S_\[RightAngleBracket]]:=0;
HoldPattern[\[LeftAngleBracket]S_,X_,S_\[RightAngleBracket]]:=0;
HoldPattern[\[LeftAngleBracket]S_,A___,T_\[RightAngleBracket]/;!OrderedQ[{S,T}]]:=-\[LeftAngleBracket]T,revSeq[A],S\[RightAngleBracket];
HoldPattern[\[LeftAngleBracket]A__,X_,X_,B__\[RightAngleBracket]]:=X\[CenterDot]X\[LeftAngleBracket]A,B\[RightAngleBracket];
HoldPattern[\[LeftAngleBracket]A__,X_,Y_,B__\[RightAngleBracket]/;!OrderedQ[{X,Y}]]:=2X\[CenterDot]Y\[LeftAngleBracket]A,B\[RightAngleBracket]-\[LeftAngleBracket]A,Y,X,B\[RightAngleBracket];
AngleBracket/:HoldPattern[X_\[CenterDot]Basis[\[Mu]_]\[LeftAngleBracket]A___,Basis[\[Mu]_],B___\[RightAngleBracket]]:=\[LeftAngleBracket]A,X,B\[RightAngleBracket];
AngleBracket/:HoldPattern[\[LeftAngleBracket]A___,Basis[\[Mu]_],B___\[RightAngleBracket]\[LeftAngleBracket]C___,Basis[\[Mu]_],D___\[RightAngleBracket]]:=2\[LeftAngleBracket]A,D\[RightAngleBracket]\[LeftAngleBracket]C,B\[RightAngleBracket]+2\[LeftAngleBracket]A,revSeq[C]\[RightAngleBracket]\[LeftAngleBracket]revSeq[B],D\[RightAngleBracket]-\[LeftAngleBracket]A,B\[RightAngleBracket]\[LeftAngleBracket]C,D\[RightAngleBracket];

(* SBasis[a] is a unit spinor in the a direction, Subscript[SBasis[a], b]=Subscript[\[Delta], b]^a. In particular \[LeftAngleBracket]SBasis[a],SBasis[b]\[RightAngleBracket]=\[CapitalOmega]^ab. It is also convenient to define Subscript[SDualBasis[a], b]=Subscript[\[CapitalOmega], ba], so that \[LeftAngleBracket]SDualBasis[a],SBasis[b]\[RightAngleBracket]=Subscript[\[Delta], a]^b and \[LeftAngleBracket]SDualBasis[a],SDualBasis[b]\[RightAngleBracket]=Subscript[\[CapitalOmega], ab]. *)
AngleBracket/:HoldPattern[\[LeftAngleBracket]A__,SBasis[a_]\[RightAngleBracket]\[LeftAngleBracket]SDualBasis[a_],B__\[RightAngleBracket]]:=\[LeftAngleBracket]A,B\[RightAngleBracket];
AngleBracket/:HoldPattern[\[LeftAngleBracket]A__,SBasis[a_]\[RightAngleBracket]\[LeftAngleBracket]B__,SDualBasis[a_]\[RightAngleBracket]]:=-\[LeftAngleBracket]A,revSeq[B]\[RightAngleBracket];
AngleBracket/:HoldPattern[\[LeftAngleBracket]SBasis[a_],A_\[RightAngleBracket]\[LeftAngleBracket]SDualBasis[a_],B_\[RightAngleBracket]]:=-\[LeftAngleBracket]revSeq[A],B\[RightAngleBracket];
AngleBracket/:HoldPattern[\[LeftAngleBracket]SBasis[a_],A__\[RightAngleBracket]\[LeftAngleBracket]B__,SDualBasis[a_]\[RightAngleBracket]]:=\[LeftAngleBracket]revSeq[A],revSeq[B]\[RightAngleBracket];
AngleBracket/:HoldPattern[\[LeftAngleBracket]SBasis[a_],A___,SDualBasis[a_]\[RightAngleBracket]]:=-CliffordTr[A];
AngleBracket/:HoldPattern[\[LeftAngleBracket]SDualBasis[a_],A___,SBasis[a_]\[RightAngleBracket]]:=CliffordTr[revSeq[A]];
CliffordTr[]:=4;
CliffordTr[X_]:=0;
CliffordTr[X_,Y_]:=4X\[CenterDot]Y;
CliffordTr[X_,Y_,Z_]:=0;
(* Add more rules for more Clifford Traces? *)

(*ClearAll[degree];
degree[X_][X_\[CenterDot]X_]:=2;
degree[X_][X_\[CenterDot]Y_]:=1;
degree[X_][Y_\[CenterDot]Z_]:=0;
degree[X_][A_+B_]:=degree[X][A];
degree[X_][A_/B_]:=degree[X][A]-degree[X][B];
degree[X_][A_ B_]:=degree[X][A]+degree[X][B];
degree[X_][A_^a_]:=a degree[X][A];
degree[X_][a_]/;FreeQ[a,X]:=0;
(*degree[_][c_]/;ConstVar[c]:=0;*)
degree[X_][\[LeftAngleBracket]A___\[RightAngleBracket]]:=Sum[If[X===Y,1,0],{Y,{A}}];
spin[i_][expr_]:=1/2 degree[S[i]][expr];
dimension[i_][expr_]:=-(degree[X[i]][expr]+1/2 degree[S[i]][expr]);*)

XX[i_,j_]:=-2X[i]\[CenterDot]X[j];


Clear[degree];
degree[X_][X_\[CenterDot]X_]:=2;
degree[X_][X_\[CenterDot]Y_]:=1;
degree[X_][Z_\[CenterDot]W_]:=0;
degree[X_][eps[Xs__]]:=Count[{Xs},X];
degree[X_][A_+B_]:=degree[X][A];
degree[X_][A_ B_]:=degree[X][A]+degree[X][B];
degree[X_][A_^a_]:=a degree[X][A];
degree[X_][expr_]/;FreeQ[expr,X|v|h|e|xx]:=0;
degree[X_][\[LeftAngleBracket]A___\[RightAngleBracket]]:=Sum[If[X===Y,1,0],{Y,{A}}];
degrees[Xs_][expr_]:=Table[degree[Y][expr],{Y,Xs}];
degree[X_][A_/B_]:=degree[X][A]-degree[X][B];
degree[(X|Z)[i_]][v[i_][j_,k_]]:=1;
degree[(X|Z)[i_|j_]][h[i_,j_]]:=1;
degree[X[i_|j_]][xx[i_,j_]]:=1;
degree[X[i_|j_]][e[i_,j_][k_]]:=2;
degree[X[k_]][e[i_,j_][k_]]:=1;
degree[Z[i_|j_]][e[i_,j_][k_]]:=1;
degree[X_][xx[_,_]]:=0;
degree[X_][v[i_][j_,k_]]:=0;
degree[X_][h[_,_]]:=0;
degree[X_][e[_,_][_]]:=0;
spin[i_][expr_]:=1/2 degree[S[i]][expr]+degree[Z[i]][expr];
dimension[i_][expr_]:=-(degree[X[i]][expr]+1/2 degree[S[i]][expr]);



ClearAll[\[Delta]];
\[Delta][expr_,var_,dir_]:=Module[{\[Epsilon]},D[expr/.{var->var+\[Epsilon] dir},\[Epsilon]]/.\[Epsilon]->0]


(* ::Subsubsection:: *)
(*Standard objects*)


\[ScriptCapitalC][i_][m_,n_]:=-X[i]\[CenterDot]Basis[m]Z[i]\[CenterDot]Basis[n]+X[i]\[CenterDot]Basis[n]Z[i]\[CenterDot]Basis[m];


H[i_,j_]:=Module[{m,n},-\[ScriptCapitalC][i][m,n]\[ScriptCapitalC][j][m,n]//Expand]


V[i_][j_,k_]:=Module[{m,n},(X[j]\[CenterDot]Basis[m]\[ScriptCapitalC][i][m,n]X[k]\[CenterDot]Basis[n]//Expand)/(X[j]\[CenterDot]X[k])];


EE[i_,j_][k_]:=-2X[i]\[CenterDot]X[j]eps[Z[i],Z[j],X[i],X[j],X[k]];


XX[i_,j_]:=-2X[i]\[CenterDot]X[j];


antinotation={v->V,h->H,xx->XX,e->EE};


(* use like experssion//.notation//Simplify to express everything in terms of symbolic invariants v[i][j,k] etc *)
notation={
Z[i_]\[CenterDot]Z[j_]/;(Mod[j-i,3]==1):>h[i,j]/(-2X[i]\[CenterDot]X[j])+(X[i]\[CenterDot]Z[j] X[j]\[CenterDot]Z[i])/(X[i]\[CenterDot]X[j]),
Z[i_]\[CenterDot]X[j_]/;(Mod[j-i,3]==1):>Module[{k=6-i-j},v[i][j,k]/(X[i]\[CenterDot]X[k]) X[j]\[CenterDot]X[k]+(X[i]\[CenterDot]X[j] X[k]\[CenterDot]Z[i])/(X[i]\[CenterDot]X[k])],
X[i_]\[CenterDot]X[j_]/;(Mod[j-i,3]==1):>-1/2 xx[i,j]
};


n3CyclicOrder={
xx[i_,j_]/;(Mod[j-i,3]!=1):>xx[j,i],
v[i_][j_,k_]/;(Mod[j-i,3]!=1):>-v[i][k,j],
h[i_,j_]/;(Mod[j-i,3]!=1):>h[j,i],
e[i_,j_][k_]/;(Mod[j-i,3]!=1):>e[j,i][k]
};


(* ::Subchapter:: *)
(*Conventions for matrices and evaluation rules*)


(* ::Section:: *)
(*Conventions*)


(* ::Subsection:: *)
(*Matrices*)


gammaUud[0]={{0, 1},{-1, 0}};
gammaUud[1]={{0, 1},{1, 0}};
gammaUud[2]={{1,0},{0,-1}};


omega=gammaUud[0]


gammaUuu[\[Mu]_]:=gammaUud[\[Mu]].omega;
gammaUdd[\[Mu]_]:=omega.gammaUud[\[Mu]];
gammaUdu[\[Mu]_]:=omega.gammaUud[\[Mu]].omega;


metric3D=DiagonalMatrix[{-1,1,1}];


matrixZero={{0,0},{0,0}}; (*creates a 2x2 zero matrix*)


GammaMatrixPre={
{{gammaUud[0],matrixZero},{matrixZero,-gammaUud[0]}}//ArrayFlatten, (* As in 3D fermions *)
{{gammaUud[1],matrixZero},{matrixZero,gammaUud[1]}}//ArrayFlatten,
{{gammaUud[2],matrixZero},{matrixZero,gammaUud[2]}}//ArrayFlatten,
{{matrixZero,gammaUud[0]},{-gammaUud[0],matrixZero}}//ArrayFlatten,
{{matrixZero,gammaUud[0]},{gammaUud[0],matrixZero}}//ArrayFlatten
};

Omega={{matrixZero,IdentityMatrix[2]},{-IdentityMatrix[2],matrixZero}}//ArrayFlatten;

(*---Defining the 5D metric.---*)
metric5D=DiagonalMatrix[{-1,1,1,1,-1}];


ClearAll[GammaUud];
GammaUud[\[Mu]_]:=GammaMatrixPre[[\[Mu]+1]];
GammaUuu[\[Mu]_]:=GammaUud[\[Mu]].Omega;
GammaUdd[\[Mu]_]:=Omega.GammaUud[\[Mu]];
GammaUdu[\[Mu]_]:=Omega.GammaUud[\[Mu]].Omega;


(* ::Section:: *)
(*Frames*)


(*---Timelike conformal frame for 3pt functions---*)
timelike3ptFrameEvaluator[x[1]]={0,0,0};
timelike3ptFrameEvaluator[x[3]]={1,0,0};
timelike3ptFrameEvaluator[s[i_]]:=(*{s[i][1],s[i][2]}*){(I \[Chi][i][1]+\[Chi][i][2])/Sqrt[2],-((\[Chi][i][1]+I \[Chi][i][2])/Sqrt[2])}; (* \[Chi] are with upper indices *)
timelike3ptFrameEvaluator[z[i_]]:=-1/Sqrt[2] Module[{\[Mu]},Table[timelike3ptFrameEvaluator[s[i]].gammaUuu[\[Mu]].timelike3ptFrameEvaluator[s[i]],{\[Mu],0,2}]];

timelike3ptFrameEvaluator[X[i_]]/;i!=2:=timelike3ptFrameEvaluator[x[i]]~Join~{1/2 (1-timelike3ptFrameEvaluator[x[i]].metric3D.timelike3ptFrameEvaluator[x[i]]),1/2 (1+timelike3ptFrameEvaluator[x[i]].metric3D.timelike3ptFrameEvaluator[x[i]])};
timelike3ptFrameEvaluator[X[2]]={0,0,0,-1/2,1/2};

timelike3ptFrameEvaluator[Z[i_]]/;i!=2:=timelike3ptFrameEvaluator[z[i]]~Join~({-1/2,1/2}*(2timelike3ptFrameEvaluator[z[i]].metric3D.timelike3ptFrameEvaluator[x[i]]));
timelike3ptFrameEvaluator[Z[2]]:=({1,1,-1}*timelike3ptFrameEvaluator[z[2]])~Join~{0,0};

timelike3ptFrameEvaluator[S[i_]]/;i!=2:=Module[{\[Mu]},Flatten[{timelike3ptFrameEvaluator[s[i]],Sum[gammaUud[\[Mu]]metric3D[[\[Mu]+1,\[Mu]+1]]timelike3ptFrameEvaluator[x[i]][[\[Mu]+1]],{\[Mu],0,2}].(timelike3ptFrameEvaluator[s[i]].omega)}]];
timelike3ptFrameEvaluator[S[2]]:=Flatten[{{0,0},gammaUud[2].(timelike3ptFrameEvaluator[s[2]].omega)}];


timelike3ptFramePreprocess[expr_]:=expr/.{
(-X[1]\[CenterDot]X[3])^a_:>Exp[-I \[Pi] a]2^-a
};


timelike3ptFrame=Sequence[timelike3ptFrameEvaluator,timelike3ptFramePreprocess]


(*---Spacelike conformal frame for 3pt functions---*)
spacelike3ptFrameEvaluator[x[1]]={0,0,0};
spacelike3ptFrameEvaluator[x[2]]={0,0,1};
spacelike3ptFrameEvaluator[s[i_]]:={s[i][1],s[i][2]} ;(* s are with lower indices *)
spacelike3ptFrameEvaluator[z[i_]]:=-1/Sqrt[2] Module[{\[Mu]},Table[spacelike3ptFrameEvaluator[s[i]].gammaUuu[\[Mu]].spacelike3ptFrameEvaluator[s[i]],{\[Mu],0,2}]];

spacelike3ptFrameEvaluator[X[i_]]/;i!=3:=spacelike3ptFrameEvaluator[x[i]]~Join~{1/2 (1-spacelike3ptFrameEvaluator[x[i]].metric3D.spacelike3ptFrameEvaluator[x[i]]),1/2 (1+spacelike3ptFrameEvaluator[x[i]].metric3D.spacelike3ptFrameEvaluator[x[i]])};
spacelike3ptFrameEvaluator[X[3]]={0,0,0,-1/2,1/2};

spacelike3ptFrameEvaluator[Z[i_]]/;i!=3:=spacelike3ptFrameEvaluator[z[i]]~Join~({-1,1}*spacelike3ptFrameEvaluator[z[i]].metric3D.spacelike3ptFrameEvaluator[x[i]]);
spacelike3ptFrameEvaluator[Z[3]]:=({1,1,-1}*spacelike3ptFrameEvaluator[z[3]])~Join~{0,0};

spacelike3ptFrameEvaluator[S[i_]]/;i!=3:=Module[{\[Mu]},Flatten[{spacelike3ptFrameEvaluator[s[i]],Sum[gammaUud[\[Mu]]metric3D[[\[Mu]+1,\[Mu]+1]]spacelike3ptFrameEvaluator[x[i]][[\[Mu]+1]],{\[Mu],0,2}].(spacelike3ptFrameEvaluator[s[i]].omega)}]];
spacelike3ptFrameEvaluator[S[3]]:=Flatten[{{0,0},gammaUud[2].(spacelike3ptFrameEvaluator[s[3]].omega)}];


spacelike3ptFrame=spacelike3ptFrameEvaluator


(*---Spacelike frame for 4pt functions---*)
spacelike4ptFrameEvaluator[x[1]]={0,0,0};
spacelike4ptFrameEvaluator[x[2]]={(zb-z)/2,(zb+z)/2,0};
spacelike4ptFrameEvaluator[x[3]]={0,1,0};

spacelike4ptFrameEvaluator[s[i_]]:={s[i][1],s[i][2]} ;(* s are with lower indices *)
spacelike4ptFrameEvaluator[z[i_]]:=-1/Sqrt[2] Module[{\[Mu]},Table[spacelike4ptFrameEvaluator[s[i]].gammaUuu[\[Mu]].spacelike4ptFrameEvaluator[s[i]],{\[Mu],0,2}]];

spacelike4ptFrameEvaluator[X[i_]]/;i!=4:=spacelike4ptFrameEvaluator[x[i]]~Join~{1/2 (1-spacelike4ptFrameEvaluator[x[i]].metric3D.spacelike4ptFrameEvaluator[x[i]]),1/2 (1+spacelike4ptFrameEvaluator[x[i]].metric3D.spacelike4ptFrameEvaluator[x[i]])};
spacelike4ptFrameEvaluator[X[4]]={0,0,0,-1/2,1/2};

spacelike4ptFrameEvaluator[Z[i_]]/;i!=4:=spacelike4ptFrameEvaluator[z[i]]~Join~({-1,1}*(spacelike4ptFrameEvaluator[z[i]].metric3D.spacelike4ptFrameEvaluator[x[i]]));
spacelike4ptFrameEvaluator[Z[4]]:=({1,-1,1}*spacelike4ptFrameEvaluator[z[4]])~Join~{0,0};

spacelike4ptFrameEvaluator[S[i_]]/;i!=4:=Module[{\[Mu]},Flatten[{spacelike4ptFrameEvaluator[s[i]],Sum[gammaUud[\[Mu]]metric3D[[\[Mu]+1,\[Mu]+1]]spacelike4ptFrameEvaluator[x[i]][[\[Mu]+1]],{\[Mu],0,2}].(spacelike4ptFrameEvaluator[s[i]].omega)}]];
spacelike4ptFrameEvaluator[S[4]]:=Flatten[{{0,0},gammaUud[1].(spacelike4ptFrameEvaluator[s[4]].omega)}];


spacelike4ptFrame=spacelike4ptFrameEvaluator


(* ::Subsection:: *)
(*Frame-related functions*)


matrixFromVector[vec_]:=Module[{m},Sum[vec[[m]]metric5D[[m,m]]GammaUud[m-1],{m,1,5}]];
evaluateInFrame[frame_,preprocess_:Identity][expr_]:=Module[{tmp},
tmp=preprocess[expr];
tmp/.{
A_\[CenterDot]B_:>frame[A].metric5D.frame[B],
AngleBracket[A_,Xs___,B_]:>Dot[frame[A],Sequence@@(matrixFromVector/@frame/@{Xs}),Omega,frame[B]],
eps[Xs___]:>Det[frame/@{Xs}]
}
]


collapseQ3ptStructs[_][0]:=0;
collapseQ3ptStructs[\[CapitalDelta]s_][expr_]:=Module[
{tmp=Expand[expr,s[_][_]],\[Xi]s,\[Xi]bs,qs,ls,i},
If[tmp===0,Return[0]];
tmp=If[Head[tmp]=!=Plus,{tmp},List@@tmp];

\[Xi]s=Expand@Table[Exponent[#,s[i][1]],{i,1,3}]&/@tmp;
\[Xi]bs=Expand@Table[Exponent[#,s[i][2]],{i,1,3}]&/@tmp;
tmp=tmp/.{s[_][_]->1};
qs=Expand[(\[Xi]s-\[Xi]bs)/2];
ls=Expand[(\[Xi]s+\[Xi]bs)/2];
tmp=Plus@@(Table[basisQ[\[CapitalDelta]s,ls[[i]],qs[[i]]]tmp[[i]],{i,1,Length@qs}]);
Collect[tmp,basisQ[___],Simplify]
]


collapseQ4ptStructs[_][0]:=0;
collapseQ4ptStructs[\[CapitalDelta]s_][expr_]:=Module[
{tmp=Expand[expr,s[_][_]],\[Xi]s,\[Xi]bs,qs,ls,i},
If[tmp===0,Return[0]];
tmp=If[Head[tmp]=!=Plus,{tmp},List@@tmp];

\[Xi]s=Expand@Table[Exponent[#,s[i][1]],{i,1,4}]&/@tmp;
\[Xi]bs=Expand@Table[Exponent[#,s[i][2]],{i,1,4}]&/@tmp;
tmp=tmp/.{s[_][_]->1};
qs=Expand[(\[Xi]s-\[Xi]bs)/2];
ls=Expand[(\[Xi]s+\[Xi]bs)/2];
tmp=Plus@@(Table[Q4pt[\[CapitalDelta]s,ls[[i]],qs[[i]]]tmp[[i]],{i,1,Length@qs}]);
Collect[tmp,Q4pt[___],Simplify]
]


collapseSO23ptStructs[_][0]:=0;
collapseSO23ptStructs[\[CapitalDelta]s_][expr_]:=Module[
{tmp,\[Chi]1s,\[Chi]2s,qs,ls,i,j},
tmp=expr/.{\[Chi][2][1]->-I \[Chi][2][2],\[Chi][2][2]->I \[Chi][2][1]};
tmp=Expand[tmp,\[Chi][_][_]];
If[tmp===0,Return[0]];
tmp=If[Head[tmp]=!=Plus,{tmp},List@@tmp];

\[Chi]1s=Expand@Table[Exponent[#,\[Chi][i][1]],{i,1,3}]&/@tmp;
\[Chi]2s=Expand@Table[Exponent[#,\[Chi][i][2]],{i,1,3}]&/@tmp;
tmp=tmp/.{\[Chi][_][_]->1};
qs=Expand[(\[Chi]1s-\[Chi]2s)/2];
ls=Expand[(\[Chi]1s+\[Chi]2s)/2];
tmp=Plus@@(Table[basis3pt["x","SO2",\[CapitalDelta]s,ls[[i]],qs[[i]]]tmp[[i]]
Product[Binomial[2ls[[i,j]],ls[[i,j]]+qs[[i,j]]]^(-1/2) (-1)^(ls[[i,j]]-qs[[i,j]]),{j,1,3}]
,{i,1,Length@qs}]);
Collect[tmp,basis3pt[___],Simplify]
]


(* ::Subchapter:: *)
(*Some standard structures*)


\[ScriptCapitalC][i_][m_,n_]:=-X[i]\[CenterDot]Basis[m]Z[i]\[CenterDot]Basis[n]+X[i]\[CenterDot]Basis[n]Z[i]\[CenterDot]Basis[m];


H[i_,j_]:=Module[{m,n},-\[ScriptCapitalC][i][m,n]\[ScriptCapitalC][j][m,n]//Expand]


V[i_][j_,k_]:=Module[{m,n},(X[j]\[CenterDot]Basis[m]\[ScriptCapitalC][i][m,n]X[k]\[CenterDot]Basis[n]//Expand)/(X[j]\[CenterDot]X[k])];


EE[i_,j_][k_]:=-2X[i]\[CenterDot]X[j]eps[Z[i],Z[j],X[i],X[j],X[k]];


XX[i_,j_]:=-2X[i]\[CenterDot]X[j];


antinotation={v->V,h->H,xx->XX,e->EE};


notation={
Z[i_]\[CenterDot]Z[j_]/;(Mod[j-i,3]==1):>h[i,j]/(-2X[i]\[CenterDot]X[j])+(X[i]\[CenterDot]Z[j] X[j]\[CenterDot]Z[i])/(X[i]\[CenterDot]X[j]),
Z[i_]\[CenterDot]X[j_]/;(Mod[j-i,3]==1):>Module[{k=6-i-j},v[i][j,k]/(X[i]\[CenterDot]X[k]) X[j]\[CenterDot]X[k]+(X[i]\[CenterDot]X[j] X[k]\[CenterDot]Z[i])/(X[i]\[CenterDot]X[k])],
X[i_]\[CenterDot]X[j_]/;(Mod[j-i,3]==1):>-1/2 xx[i,j]
};


n3CyclicOrder={
xx[i_,j_]/;(Mod[j-i,3]!=1):>xx[j,i],
v[i_][j_,k_]/;(Mod[j-i,3]!=1):>-v[i][k,j],
h[i_,j_]/;(Mod[j-i,3]!=1):>h[j,i],
e[i_,j_][k_]/;(Mod[j-i,3]!=1):>e[j,i][k]
};


n3KinematicFactor[{\[CapitalDelta]1_,J1_},{\[CapitalDelta]2_,J2_},{\[CapitalDelta]3_,J3_}]:=Module[
{\[Tau]b1=\[CapitalDelta]1+J1,
\[Tau]b2=\[CapitalDelta]2+J2,
\[Tau]b3=\[CapitalDelta]3+J3
},
1/(XX[1,2]^((\[Tau]b1+\[Tau]b2-\[Tau]b3)/2) XX[2,3]^((-\[Tau]b1+\[Tau]b2+\[Tau]b3)/2) XX[1,3]^((\[Tau]b1-\[Tau]b2+\[Tau]b3)/2))
];


oddCorrection=1/(XX[1,2]^(1/2) XX[2,3]^(1/2) XX[1,3]^(1/2));


fullThreePt[\[CapitalDelta]1_,\[CapitalDelta]2_,\[CapitalDelta]3_][expr_]:=Module[{\[Tau]b1,\[Tau]b2,\[Tau]b3},
\[Tau]b1=\[CapitalDelta]1+degree[X[1]][expr];
\[Tau]b2=\[CapitalDelta]2+degree[X[2]][expr];
\[Tau]b3=\[CapitalDelta]3+degree[X[3]][expr];
expr/(xx[1,2]^((\[Tau]b1+\[Tau]b2-\[Tau]b3)/2) xx[2,3]^((-\[Tau]b1+\[Tau]b2+\[Tau]b3)/2) xx[3,1]^((\[Tau]b1-\[Tau]b2+\[Tau]b3)/2))
];
fullThreePt[][expr_]:=fullThreePt[\[CapitalDelta][1],\[CapitalDelta][2],\[CapitalDelta][3]][expr];


threePtBasis[j1_,j2_,j3_]:=Table[
v[1][2,3]^(j1-n12-n31) v[2][3,1]^(j2-n12-n23) v[3][1,2]^(j3-n31-n23) h[1,2]^n12 h[2,3]^n23 h[3,1]^n31,
{n12,0,Simplify[Min[j1,j2]]},
{n23,0,Simplify[Min[j2-n12,j3]]},
{n31,0,Simplify[Min[j1-n12,j3-n23]]}
]//Flatten;


(* ::Subchapter:: *)
(*Conversions between 3pt bases*)


(* ::Input:: *)
(*(**)
(**)
(*We use the structures;*)
(**)
(*basis3pt["p/x","SO2",*)
(*{\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3},*)
(*{j1,j2,j3},*)
(*{m1,m2,m3}*)
(*] with m1+m2+m3 \[Equal] 0;*)
(**)
(*It is equivalent to |j1,m1;j2,m2;j3,m3\[RightAngleBracket];*)
(**)
(*Also, we use;*)
(**)
(*basis3pt["p/x","SO3",*)
(*{\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3},*)
(*{j1,j2,j3},*)
(*{j12,j123}*)
(*];*)
(**)
(*and*)
(**)
(*basis3pt["p/x","SO23",*)
(*{\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3},*)
(*{j1,j2,j3},*)
(*{j12,m3}*)
(*];*)
(**)*)


(* ::Subsection:: *)
(*AuxiliaryFunctions*)


ClebschGordanSafe[{j1_,m1_},{j2_,m2_},{j_,m_}]:=If[
Simplify[Abs[m1]<=j1&&
Abs[m2]<=j2&&
Abs[m]<=j&&
m==m1+m2&&
j>=Abs[j1-j2]&&
j<=j1+j2],
ClebschGordan[{j1,m1},{j2,m2},{j,m}],
0
];


myConjugate[expr_]:=expr/.Complex[a_,b_]:>Complex[a,-b];


ClearAll[collect3pt]
collect3pt[args___][expr_]:=Collect[expr,basis3pt[__]|basisQ[__],args];


(* ::Subsection:: *)
(*Basic conversion functions*)


(* ::Subsubsection:: *)
(*Conversion SO2->SO25*)


SO2ToSO25[expr_]:=expr/.{
basis3pt[
space_,"SO2",
ds_,
{j1_,j2_,j3_},
{m1_,m2_,m3_}
]:>Sum[
myConjugate[ClebschGordanSafe[{j1,m1},{j2,m2},{j12,-m3}]]
basis3pt[space,"SO25",
ds,
{j1,j2,j3},
{j12,m3}
],
{j12,Simplify@Abs[j1-j2],Simplify[j1+j2]}
]}


(* ::Subsubsection:: *)
(*Conversion SO25->SO2*)


SO25ToSO2[expr_]:=expr/.{
basis3pt[
space_,"SO25",
ds_,
{j1_,j2_,j3_},
{j12_,m3_}
]:>Sum[
ClebschGordanSafe[{j1,-m3-m2},{j2,m2},{j12,-m3}]
basis3pt[space,"SO2",
ds,
{j1,j2,j3},
{-m3-m2,m2,m3}
],
{m2,Simplify@Max[-j2,-(m3+j1)],Simplify@Min[j2,-m3+j1]}
]}


(* ::Subsubsection:: *)
(*Conversion SO25->SO3*)


SO25ToSO3[expr_]:=expr/.{
basis3pt[
space_,"SO25",
ds_,
{j1_,j2_,j3_},
{j12_,m3_}
]:>Sum[
myConjugate[ClebschGordanSafe[{j12,-m3},{j3,m3},{j123,0}]]
basis3pt[space,"SO3",
ds,
{j1,j2,j3},
{j12,j123}
],
{j123,Simplify@Abs[j12-j3],Simplify[j12+j3]}
]}


(* ::Subsubsection:: *)
(*Conversion SO3->SO25*)


SO3ToSO25[expr_]:=expr/.{
basis3pt[
space_,"SO3",
ds_,
{j1_,j2_,j3_},
{j12_,j123_}
]:>Sum[
ClebschGordanSafe[{j12,-m3},{j3,m3},{j123,0}]
basis3pt[space,"SO25",
ds,
{j1,j2,j3},
{j12,m3}
],
{m3,Simplify@Max[-j3,-j12],Simplify@Min[j3,j12]}
]};


(* ::Subsubsection:: *)
(*Conversion SO3->SO2*)


SO3ToSO2[expr_]:=SO25ToSO2@SO3ToSO25[expr];


(* ::Subsubsection:: *)
(*Conversion SO2->SO3*)


SO2ToSO3[expr_]:=SO25ToSO3@SO2ToSO25[expr];


(* ::Subsubsection:: *)
(*Conversion SO3r<->SO3*)


SO3ToSO3r[expr_]:=expr/.{
basis3pt[
space_,"SO3",
ds_,
{j1_,j2_,j3_},
{j12_,j123_}
]:>Exp[(I \[Pi])/2 (ds[[2]]-ds[[3]]-ds[[1]])]basis3pt[space,"SO3r",
ds,
{j1,j2,j3},
{j12,j123}
]}


SO3rToSO3[expr_]:=expr/.{
basis3pt[
space_,"SO3r",
ds_,
{j1_,j2_,j3_},
{j12_,j123_}
]:>Exp[(-I \[Pi])/2 (ds[[2]]-ds[[3]]-ds[[1]])]basis3pt[space,"SO3",
ds,
{j1,j2,j3},
{j12,j123}
]}


(* ::Subsection:: *)
(*Complete conversion functions*)


toSO2[expr_]:=SO3ToSO2[expr];
toSO25[expr_]:=SO3ToSO25@SO2ToSO25[expr];
toSO3[expr_]:=SO2ToSO3[expr];


(* ::Subsection:: *)
(*Conversion to q-basis and back*)


QToSO2[expr_]:=Module[{i},
expr/.{
basisQ[ds_,js_,ms_]:>Exp[(I \[Pi])/2 (ds[[1]]-ds[[2]]+ds[[3]])](-1)^(js[[1]]-js[[3]]+ms[[2]]) Product[Binomial[2js[[i]],js[[i]]+ms[[i]]]^(-1/2),{i,1,3}]basis3pt[
"x","SO2",
ds,js,ms]
}
]


SO2ToQ[expr_]:=Module[{i},
expr/.{
basis3pt["x","SO2",ds_,js_,ms_]:>Exp[-((I \[Pi])/2)(ds[[1]]-ds[[2]]+ds[[3]])](-1)^(js[[1]]-js[[3]]+ms[[2]]) Product[Binomial[2js[[i]],js[[i]]+ms[[i]]]^(1/2),{i,1,3}]basisQ[ds,js,ms]
}
]


(* ::Subsection:: *)
(*x-space SO2 basis manipulations*)


ClearAll[permutePointsQ];
permutePointsQ[1,2][expr_]:=expr/.Dispatch[{
basisQ[ds_,js_,ms_]:>(-1)^(js[[1]]+js[[2]]-js[[3]]) basisQ[ds[[{2,1,3}]],js[[{2,1,3}]],-ms[[{2,1,3}]]]
}];
permutePointsQ[2,3][expr_]:=expr/.Dispatch[{
basisQ[ds_,js_,ms_]:>(-1)^(js[[1]]+js[[2]]+js[[3]]) basisQ[ds[[{1,3,2}]],js[[{1,3,2}]],-ms[[{1,3,2}]]]
}];
permutePointsQ[1,3][expr_]:=expr/.Dispatch[{
basisQ[ds_,js_,ms_]:>(-1)^(-js[[1]]+js[[2]]+js[[3]]) basisQ[ds[[{3,2,1}]],js[[{3,2,1}]],-ms[[{3,2,1}]]]
}];


permuteNormalizationFactor[__]:=1;


permutePoints[i_,j_][expr_]:=expr//SO2ToQ//(permutePointsQ@@Sort[{i,j}])//QToSO2;


transpositions[{1,2,3}]:={};
transpositions[{2,1,3}]:={{1,2}};
transpositions[{3,2,1}]:={{1,3}};
transpositions[{1,3,2}]:={{2,3}};
transpositions[{2,3,1}]:={{1,2},{1,3}};
transpositions[{3,1,2}]:={{1,2},{2,3}};

permutePoints[perm_List][expr_]:=Fold[(permutePoints@@#2)[#1]&,expr,Reverse@transpositions[perm]]


(* ::Subchapter:: *)
(*Differential operators and 2pt coefficients*)


(* ::Subsection::Closed:: *)
(*Two-point function*)


\[ScriptCapitalA][j_,\[CapitalDelta]_][m_]:=cO[j] (2\[Pi]^2 I^(-2j))/(Gamma[\[CapitalDelta]+j]Gamma[2\[CapitalDelta]-2]Gamma[\[CapitalDelta]-j-1]) Gamma[\[CapitalDelta]+m-1]Gamma[\[CapitalDelta]-m-1];


(* ::Subsection:: *)
(*Differential operators*)


\[CapitalDelta]i[1,j_,k_]:=1-j-k;
\[CapitalDelta]i[2,j_,k_]:=2+j-k;
\[CapitalDelta]i[3,j_,k_]:=3/2-k;
\[CapitalDelta]i[4,j_,k_]:=2-k;

order[1|2,_,k_]:=k;
order[3,_,k_]:=2k;
order[4,_,k_]:=2k-1;

jnew[1,j_,k_]:=j+k;
jnew[2,j_,k_]:=j-k;
jnew[3|4,j_,k_]:=j;

\[CapitalDelta]new[a__]:=\[CapitalDelta]i[a]+order[a];

kmax[1,j_]:=\[Infinity];
kmax[2,j_]:=j;
kmax[3,j_]/;IntegerQ[j]:=\[Infinity];
kmax[3,j_]/;IntegerQ[j-1/2]:=j-1/2;
kmax[4,j_]/;IntegerQ[j]:=j;
kmax[4,j_]/;IntegerQ[j-1/2]:=\[Infinity];


\[ScriptCapitalD][1,j_,k_][m_]:=Sqrt[cO[\[CapitalDelta]new[1,j,k],j+k]/cO[\[CapitalDelta]i[1,j,k],j] (-1)/((k-1)!k!) (Subscript[(1+j-m), k] Subscript[(1+j+m), k])/Subscript[(1+2j), 2k]]
\[ScriptCapitalD][2,j_,k_][m_]:=Sqrt[cO[\[CapitalDelta]new[2,j,k],j-k]/cO[\[CapitalDelta]i[2,j,k],j] (-1)/((k-1)!k!) (Subscript[(1+j-k-m), k] Subscript[(1+j-k+m), k])/Subscript[(2+2j-2k), 2k]]
\[ScriptCapitalD][3,j_,k_][m_]:=Sqrt[-(cO[\[CapitalDelta]new[3,j,k],j]/cO[\[CapitalDelta]i[3,j,k],j])k (1/2+j-k)/(1/2+j+k)] Subscript[(1/2+m-k), 2k]/((2k)! Subscript[(1/2+j-k), 2k])
\[ScriptCapitalD][4,j_,k_][m_]:=Sqrt[cO[\[CapitalDelta]new[4,j,k],j]/cO[\[CapitalDelta]i[4,j,k],j] ((1+j-k)(2k-1))/(2(j+k))] Subscript[(1-k+m), 2k-1]/((2k-1)! Subscript[(1+j-k), 2k-1])


(* ::Subsection:: *)
(*\[ScriptCapitalA]^-1 residues*)


res\[ScriptCapitalA]inv[1,j_,k_][m_]:=-((I^(-2 j) (j+k-m)! (j+k+m)!)/(4 \[Pi]^2 cO[\[CapitalDelta]i[1,j,k],j] (2 (j+k))! (2 j+k)! Gamma[k]));
res\[ScriptCapitalA]inv[2,j_,k_][m_]:=-(((-1)^k I^(2 j) Gamma[2+2 j-2 k] Gamma[2+2 j-k])/(2 \[Pi]^2 cO[\[CapitalDelta]i[2,j,k],j] (j-k-m)! (j-k+m)! Gamma[k]));
res\[ScriptCapitalA]inv[3,j_,k_][m_]:=-((I^(2 Abs[m]) Gamma[3/2+j-k] Gamma[1/2+k+Abs[m]])/(4 \[Pi]^2 cO[\[CapitalDelta]i[3,j,k],j] Gamma[2 k] Gamma[1/2+j+k] Gamma[1/2-k+Abs[m]]));
res\[ScriptCapitalA]inv[4,j_,k_][m_]:=(I^(2Abs@m) Gamma[2+j-k] Gamma[k+Abs@m])/(4 \[Pi]^2 cO[\[CapitalDelta]i[4,j,k],j] Gamma[j+k] Gamma[-1+2 k] Gamma[1-k+Abs@m]);


\[ScriptCapitalA]new[1,j_,k_][m_]:=(4 (-1)^(2 j+k) I^(-2 (j+k)) \[Pi]^2 cO[\[CapitalDelta]new[1,j,k],j+k] (2 j)! (2 j+k)!)/((j-m)! (j+m)! Gamma[1+k]);
\[ScriptCapitalA]new[2,j_,k_][m_]:=(2 I^(-2 (j-k)) \[Pi]^2 cO[\[CapitalDelta]new[2,j,k],j-k] Gamma[1+j-m] Gamma[1+j+m])/(Gamma[2+2 j] Gamma[2+2 j-k] Gamma[1+k]);
\[ScriptCapitalA]new[3,j_,k_][m_]:=(2 (I^(-2 j)) (\[Pi]^2) cO[\[CapitalDelta]new[3,j,k],j]((-1)^(j-Abs@m)) Gamma[1/2+j-k] Gamma[1/2+k+Abs@m] )/(Gamma[3/2+j+k] Gamma[1+2 k] Gamma[1/2-k+Abs@m]);
\[ScriptCapitalA]new[4,j_,k_][m_]:=(2 (I^(-2 j)) (\[Pi]^2) cO[\[CapitalDelta]new[4,j,k],j] Gamma[1+j-k] Gamma[k+Abs@m] )/(Gamma[2 k] Gamma[1+j+k] Gamma[1-k+Abs@m]) (-1)^(j-Abs@m);


(* ::Subchapter:: *)
(*Residue matrices*)


coefficientF[\[CapitalDelta]_,J_]:=2\[Pi] (Exp[-I \[Pi] \[CapitalDelta]/2]2^(3-\[CapitalDelta]) \[Pi]^(3/2))/(Gamma[(\[CapitalDelta]+J)/2]Gamma[(\[CapitalDelta]-1-J)/2]);


residueMatrix[\[CapitalDelta]12_,j12_][type_,j_,k_]:=Module[{j3,j3p,\[CapitalDelta],\[CapitalDelta]p,m3min,m3max,j123min,j123max,j123pmin,j123pmax,j123,j123p,\[Delta]j123,\[Delta]j123p},
\[CapitalDelta]=\[CapitalDelta]i[type,j,k];
\[CapitalDelta]p=\[CapitalDelta]new[type,j,k];
j3=j;
j3p=jnew[type,j,k];

m3max=Simplify@Min[{j12,j3p,j3}]; (* Extra selection rules from properties of \[ScriptCapitalD] are available for types 2,3,4 *)
m3min=-m3max;

j123min=Simplify[Abs[j3-j12]];
j123max=j3+j12;

j123pmin=Simplify[Abs[j3p-j12]];
j123pmax=j3p+j12;

Table[
j123=j3+\[Delta]j123;
j123p=j3p+\[Delta]j123p;

Sum[
Exp[(I \[Pi])/2 (\[CapitalDelta]-\[CapitalDelta]p)] coefficientF[\[CapitalDelta]+\[CapitalDelta]12,j123]/coefficientF[\[CapitalDelta]p+\[CapitalDelta]12,j123p] myConjugate[ClebschGordanSafe[{j12,-m3},{j3p,m3},{j123p,0}]]ClebschGordanSafe[{j12,-m3},{j3,m3},{j123,0}]\[ScriptCapitalD][type,j,k][m3]
,{m3,m3min,m3max}]
,{\[Delta]j123,j123min-j3,j123max-j3}
,{\[Delta]j123p,j123pmin-j3p,j123pmax-j3p}
]
]


residueMatrix12[\[CapitalDelta]12_,j12_][type_,j_,k_]:=residueMatrix[\[CapitalDelta]12,j12][type,j,k];
residueMatrix43[\[CapitalDelta]43_,j43_][type_,j_,k_]:=(-1)^(j-jnew[type,j,k]) residueMatrix[\[CapitalDelta]43,j43][type,j,k];


(* ::Subchapter:: *)
(*Subscript[h, \[Infinity]]*)


w[j_][m_,q_]:=Binomial[2j,j+m]^(-1/2) Binomial[2j,j+q]^(1/2) WignerD[{j,m,q},\[Pi]/2];


(* the order is 120 and 430 *)


hInfinity[dsL_,jsL_,qsL_][dsR_,jsR_,qsR_]/;dsL[[3]]==dsR[[3]]&&jsL[[3]]==jsR[[3]]:=Module[{a,ab,b,bb,m1,m2,m3,m4,j1,j2,j3,j4,h1,h2,hb1,hb2,j},
m1=qsL[[1]];
m2=qsL[[2]];
m3=-qsR[[2]];
m4=-qsR[[1]];
j1=jsL[[1]];
j2=jsL[[2]];
j3=jsR[[2]];
j4=jsR[[1]];
j=jsL[[3]];
Sum[
a=-((dsL[[1]]-q1)/2)+(dsL[[2]]-q2)/2;
ab=-((dsL[[1]]+q1)/2)+(dsL[[2]]+q2)/2;
b=-((dsR[[1]]-q4)/2)+(dsR[[2]]-q3)/2;
bb=-((dsR[[1]]+q4)/2)+(dsR[[2]]+q3)/2;
h1=(dsL[[1]]-q1)/2;
h2=(dsL[[2]]-q2)/2;
hb1=(dsL[[1]]+q1)/2;
hb2=(dsL[[2]]+q2)/2;
w[j1][m1,q1]w[j2][m2,q2]w[j3][m3,q3]w[j4][m4,q4]cO[dsL[[3]],jsL[[3]]]^-1 I^Total@Mod[2jsR,2] I^(-2j3-2j4) I^(m1+m2+m3+m4) WignerD[{j,-m3-m4,m1+m2},-\[Theta]]Binomial[2j,j+m1+m2]^(-1/2) Binomial[2j,j+m3+m4]^(-1/2)*z^(-h1-h2) zb^(-hb1-hb2) (1-\[Rho] \[Rho]b)^(-1/2)/((1+\[Rho])^(1/2-a-b) (1+\[Rho]b)^(1/2-ab-bb) (1-\[Rho])^(1/2+a+b) (1-\[Rho]b)^(1/2+ab+bb)) Q4pt[{dsL[[1]],dsL[[2]],dsR[[2]],dsR[[1]]},{j1,j2,j3,j4},{q1,q2,q3,q4}]
,{q1,-jsL[[1]],jsL[[1]]}
,{q2,-jsL[[2]],jsL[[2]]}
,{q3,-jsR[[2]],jsR[[2]]}
,{q4,-jsL[[1]],jsL[[1]]}
]
]


ClearAll[fInfinity];
fInfinity[{dsL_,jsL_,qsL_},{dsR_,jsR_,qsR_}][q1_,q2_,q3_,q4_]/;(dsL[[3]]==dsR[[3]]&&jsL[[3]]==jsR[[3]]):=Module[{a,ab,b,bb,m1,m2,m3,m4,j1,j2,j3,j4,h1,h2,hb1,hb2,j},
m1=qsL[[1]];
m2=qsL[[2]];
m3=-qsR[[2]];
m4=-qsR[[1]];
j1=jsL[[1]];
j2=jsL[[2]];
j3=jsR[[2]];
j4=jsR[[1]];
j=jsL[[3]];

a=-((dsL[[1]]-q1)/2)+(dsL[[2]]-q2)/2;
ab=-((dsL[[1]]+q1)/2)+(dsL[[2]]+q2)/2;
b=-((dsR[[1]]-q4)/2)+(dsR[[2]]-q3)/2;
bb=-((dsR[[1]]+q4)/2)+(dsR[[2]]+q3)/2;
h1=(dsL[[1]]-q1)/2;
h2=(dsL[[2]]-q2)/2;
hb1=(dsL[[1]]+q1)/2;
hb2=(dsL[[2]]+q2)/2;

w[j1][m1,q1]w[j2][m2,q2]w[j3][m3,q3]w[j4][m4,q4]cO[dsL[[3]],jsL[[3]]]^-1 I^Total@Mod[2jsR,2] I^(-2j3-2j4) I^(m1+m2+m3+m4) WignerD[{j,-m3-m4,m1+m2},-\[Theta]]Binomial[2j,j+m1+m2]^(-1/2) Binomial[2j,j+m3+m4]^(-1/2)

]


(* ::Subchapter:: *)
(*Old codes compatibility*)


oldAntinotation={
h12->H[1,2],
h23->H[2,3],
h13->H[1,3],
v1->V[1][2,3],
v2->V[2][3,1],
v3->V[3][1,2],
e12->2EE[1,2][3]Sqrt[1/(8 X[1]\[CenterDot]X[2]X[1]\[CenterDot]X[3]X[2]\[CenterDot]X[3])],
e23->2EE[2,3][1]Sqrt[1/(8 X[1]\[CenterDot]X[2]X[1]\[CenterDot]X[3]X[2]\[CenterDot]X[3])],
e13->-2EE[1,3][2]Sqrt[1/(8 X[1]\[CenterDot]X[2]X[1]\[CenterDot]X[3]X[2]\[CenterDot]X[3])]
};


==> anc/three_point_structures.m <==
(* ::Package:: *)

(* 

The format of each structure is {{term1,c1},{term2,c2},...}, which
stands for a linear combination of terms with coefficients ci:

c1*term1 + c2*term2 + ...

In each term, \[CapitalDelta]T=3 is the dimension of the stress tensor, \[CapitalDelta]O=\[CapitalDelta]
is the dimension of the internal operator, and j is the spin of the
internal operator. In the TSOStruct[...] terms, \[CapitalDelta]s is the dimension
of the non-internal scalar operator. (By slight abuse of notation, we
write TSOStruct["TSO..."] for structures in correlators of the form
<T s O>, and we write TSOStruct["STO..."] for structures in correlators
of the form <s T O>.)

The format of basis3pt[...] is

basis3pt["x","SO3r",{\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3},{j1,j2,j3},{j12,j123}]

where {\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3} are the dimensions of the operators in the 3-point
structure and {j1,j2,j3} are their spins. Meanwhile {j12,j123} label
the choice of SOSubscript[(3), r] three-point structure, see
https://arxiv.org/pdf/2011.01959 for details. A notebook "structures_3d.m"
for manipulating conformal structures in 3d is included among the
ancillary files for this paper.

*)

TTOStruct["GenericParityEven1"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {0, j}], 
      (Sqrt[((-1 + j)*j)/(2 + 3*j + j^2)]*(-10*(3 + j + j^2)*(12 + j + j^2) + 
         (282 + j*(1 + j)*(64 + j + j^2))*\[CapitalDelta] - 
         (72 + 13*j*(1 + j))*\[CapitalDelta]^2 + (6 + j + j^2)*
          \[CapitalDelta]^3))/(4*Sqrt[5]*(3 + j + j^2)*(-j + \[CapitalDelta])^
         3)}, {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {1, j}], 
      -(j*Sqrt[(-1 + j)/(2 + j)]*(10*(3 + j + j^2) - (60 + 11*j*(1 + j))*
           \[CapitalDelta] + (6 + j + j^2)*\[CapitalDelta]^2))/
       (2*Sqrt[10]*(3 + j + j^2)*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {2, -2 + j}], 
      (Sqrt[3/7]*j*(-1 - j + \[CapitalDelta])*(-10*(7 + j^2)*(3 + j + j^2) + 
         (-1 + j)*(-48 + j*(-3 + (-8 + j)*j))*\[CapitalDelta] + 
         (-6 + 5*j + j^3)*\[CapitalDelta]^2))/
       (4*Sqrt[(1 + j)*(2 + j)*(-1 + 2*j)*(1 + 2*j)]*(3 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {2, j}], (j*(10*(-1 + j)*(3 + j + j^2)*(21 + j + j^2) - 
         (-1 + j)*(534 + j*(1 + j)*(115 + j + j^2))*\[CapitalDelta] + 
         2*(-27 + 22*j + 5*j^3)*\[CapitalDelta]^2 - (-6 + 5*j + j^3)*
          \[CapitalDelta]^3))/(2*Sqrt[14]*Sqrt[(-1 + j)*(2 + j)*(-1 + 2*j)*
          (3 + 2*j)]*(3 + j + j^2)*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {2, 2 + j}], 
      (Sqrt[3/7]*Sqrt[((-1 + j)*j)/(3 + 4*j*(2 + j))]*(j + \[CapitalDelta])*
        (10*(3 + j + j^2)*(8 + j*(2 + j)) - (2 + j)*
          (54 + j*(16 + j*(11 + j)))*\[CapitalDelta] + (2 + j)*(6 + j + j^2)*
          \[CapitalDelta]^2))/(4*(2 + j)*(3 + j + j^2)*(-j + \[CapitalDelta])^
         3)}, {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, -2 + j}], 
      (Sqrt[3]*j*(-1 - j + \[CapitalDelta])*(-10*(3 + j + j^2) + 
         (30 + j*(3 + j)*(4 + j))*\[CapitalDelta]))/(2*(3 + j + j^2)*
        Sqrt[4 - 17*j^2 + 4*j^4]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, j}], 
      (j*(20*(3 + j + j^2)^2 - (330 + j*(1 + j)*(176 + 17*j*(1 + j)))*
          \[CapitalDelta] + (156 + j*(1 + j)*(43 + 2*j*(1 + j)))*
          \[CapitalDelta]^2))/((2 + j)*(3 + j + j^2)*Sqrt[-30 + 40*j*(1 + j)]*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {3, 2 + j}], -(Sqrt[3]*(-1 + j)*j*(j + \[CapitalDelta])*
         (10*(3 + j + j^2) + (-24 + j - 4*j^2 + j^3)*\[CapitalDelta]))/
       (2*(2 + j)*Sqrt[(-1 + j)*(3 + j)*(1 + 2*j)*(3 + 2*j)]*(3 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {4, -4 + j}], -(j*(7 + j*(2 + j))*(-1 - j + \[CapitalDelta])*
         (1 - j + \[CapitalDelta])*(-3 + j + \[CapitalDelta]))/
       (2*Sqrt[(-3 + j)*(-2 + j)*(1 + j)*(2 + j)*(-5 + 2*j)*(-3 + 2*j)*
          (-1 + 2*j)*(1 + 2*j)]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, -2 + j}], 
      (j*(1 + j - \[CapitalDelta])*(-2*(3 + j + j^2)*
          (-63 + j*(28 + j*(-13 + 3*j))) + 
         (-528 + j*(10 + j*(-194 + (-5 + j)*j*(-5 + 2*j))))*\[CapitalDelta] + 
         (234 + j*(52 + j*(59 + j*(3 + 2*j))))*\[CapitalDelta]^2))/
       (2*Sqrt[7]*Sqrt[(-2 + j)*(2 + j)*(-5 + 2*j)*(-1 + 2*j)*(1 + 2*j)*
          (3 + 2*j)]*(3 + j + j^2)*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, j}], 
      (j*(10*(3 + j + j^2)*(84 + j*(1 + j)*(-9 + j + j^2)) - 
         (4938 + j*(1 + j)*(1592 + j*(1 + j)*(141 + 8*j*(1 + j))))*
          \[CapitalDelta] + (3798 + j*(1 + j)*(1413 + 94*j*(1 + j)))*
          \[CapitalDelta]^2 - (1164 + j*(1 + j)*(277 + 8*j*(1 + j)))*
          \[CapitalDelta]^3))/(2*Sqrt[70]*(2 + j)*
        Sqrt[(-3 + 2*j)*(-1 + 2*j)*(3 + 2*j)*(5 + 2*j)]*(3 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {4, 2 + j}], -(j*(j + \[CapitalDelta])*
         (2*(3 + j + j^2)*(107 + j*(63 + j*(22 + 3*j))) - 
          (774 + j*(543 + j*(379 + j*(105 + j*(25 + 2*j)))))*
           \[CapitalDelta] + (240 + j*(65 + j*(62 + j*(5 + 2*j))))*
           \[CapitalDelta]^2))/(2*Sqrt[7]*(2 + j)*
        Sqrt[((3 + j)*(-1 + 2*j)*(1 + 2*j)*(3 + 2*j)*(7 + 2*j))/(-1 + j)]*
        (3 + j + j^2)*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, 4 + j}], 
      (Sqrt[((-1 + j)*j)/((3 + j)*(4 + j)*(1 + 2*j)*(3 + 2*j)*(5 + 2*j)*
           (7 + 2*j))]*(6 + j^2)*(-4 - j + \[CapitalDelta])*
        (j + \[CapitalDelta])*(2 + j + \[CapitalDelta]))/
       (2*(2 + j)*(-j + \[CapitalDelta])^3)}}
 
TTOStruct["GenericParityEven2"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {0, j}], 
      (j*(1 + j)*Sqrt[((-1 + j)*j)/(2 + 3*j + j^2)]*(36 + j + j^2 + 
         (-11 + \[CapitalDelta])*\[CapitalDelta]))/(2*Sqrt[5]*(6 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {1, j}], (j*Sqrt[(-1 + j)/(2 + j)]*
        (-24 - j*(1 + j)*(-1 + \[CapitalDelta])))/(Sqrt[10]*(6 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {2, -2 + j}], (Sqrt[3/7]*j*(1 + j)*(-1 - j + \[CapitalDelta])*
        (24 + j*(15 + j^2 + (-1 + j)*\[CapitalDelta])))/
       (2*Sqrt[(1 + j)*(2 + j)*(-1 + 2*j)*(1 + 2*j)]*(6 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {2, j}], (j*(-((-1 + j)*(72 + j*(1 + j)*(93 + j + j^2))) + 
         8*(-9 + 5*j + 4*j^3)*\[CapitalDelta] + (j - j^3)*\[CapitalDelta]^2))/
       (Sqrt[14]*Sqrt[(-1 + j)*(2 + j)*(-1 + 2*j)*(3 + 2*j)]*(6 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {2, 2 + j}], (Sqrt[3/7]*j*Sqrt[((-1 + j)*j)/(3 + 4*j*(2 + j))]*
        (j + \[CapitalDelta])*(8 - j*(18 + j*(3 + j)) + 
         (1 + j)*(2 + j)*\[CapitalDelta]))/(2*(2 + j)*(6 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {3, -2 + j}], (Sqrt[3]*j*(1 + j - \[CapitalDelta])*
        (-6 + (-5 + j)*j^2 + 2*(3 + j + j^2)*\[CapitalDelta]))/
       ((6 + j + j^2)*Sqrt[4 - 17*j^2 + 4*j^4]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, j}], 
      (Sqrt[2/5]*j*(-36 - j*(1 + j)*(18 + 7*j*(1 + j)) + 
         (60 + j*(1 + j)*(41 + 2*j*(1 + j)))*\[CapitalDelta] - 
         10*(3 + j + j^2)*\[CapitalDelta]^2))/((2 + j)*(6 + j + j^2)*
        Sqrt[-3 + 4*j*(1 + j)]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, 2 + j}], 
      (Sqrt[3]*(-1 + j)*j*(j + \[CapitalDelta])*(12 + j*(13 + j*(8 + j)) - 
         2*(3 + j + j^2)*\[CapitalDelta]))/
       ((2 + j)*Sqrt[(-1 + j)*(3 + j)*(1 + 2*j)*(3 + 2*j)]*(6 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {4, -4 + j}], (j*(1 + j)*(3 + j + j^2)*(-1 - j + \[CapitalDelta])*
        (1 - j + \[CapitalDelta])*(-3 + j + \[CapitalDelta]))/
       (Sqrt[(-3 + j)*(-2 + j)*(1 + j)*(2 + j)*(-5 + 2*j)*(-3 + 2*j)*
          (-1 + 2*j)*(1 + 2*j)]*(6 + j + j^2)*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, -2 + j}], 
      (j*(-1 - j + \[CapitalDelta])*
        (54 + j*(24 + j*(24 + j*(-19 + (9 - 2*j)*j))) - 
         (84 + j*(18 + j*(47 + j*(-11 + 2*j))))*\[CapitalDelta] + 
         14*(3 + j + j^2)*\[CapitalDelta]^2))/
       (Sqrt[7]*Sqrt[(-2 + j)*(2 + j)*(-5 + 2*j)*(-1 + 2*j)*(1 + 2*j)*
          (3 + 2*j)]*(6 + j + j^2)*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, j}], 
      (j*(-360 - j*(1 + j)*(264 + j*(1 + j)*(-63 + 8*j*(1 + j))) + 
         (780 + j*(1 + j)*(449 + 18*j*(1 + j)))*\[CapitalDelta] - 
         (630 + j*(1 + j)*(369 + 8*j*(1 + j)))*\[CapitalDelta]^2 + 
         70*(3 + j + j^2)*\[CapitalDelta]^3))/(Sqrt[70]*(2 + j)*
        Sqrt[(-3 + 2*j)*(-1 + 2*j)*(3 + 2*j)*(5 + 2*j)]*(6 + j + j^2)*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {4, 2 + j}], (j*(j + \[CapitalDelta])*
        (84 + j*(127 + j*(155 + j*(75 + j*(19 + 2*j)))) - 
         (126 + j*(117 + j*(92 + j*(19 + 2*j))))*\[CapitalDelta] + 
         14*(3 + j + j^2)*\[CapitalDelta]^2))/(Sqrt[7]*(2 + j)*
        Sqrt[((3 + j)*(-1 + 2*j)*(1 + 2*j)*(3 + 2*j)*(7 + 2*j))/(-1 + j)]*
        (6 + j + j^2)*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, 4 + j}], 
      (j*Sqrt[((-1 + j)*j)/((3 + j)*(4 + j)*(1 + 2*j)*(3 + 2*j)*(5 + 2*j)*
           (7 + 2*j))]*(3 + j + j^2)*(-4 - j + \[CapitalDelta])*
        (j + \[CapitalDelta])*(2 + j + \[CapitalDelta]))/
       ((2 + j)*(6 + j + j^2)*(-j + \[CapitalDelta])^3)}}
 
TTOStruct["ScalarParityEven"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 0}, {0, 0}], 
      -((-5 + \[CapitalDelta])*(-3 + \[CapitalDelta]))/
       (4*Sqrt[5]*\[CapitalDelta]^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 0}, {2, 2}], -(-5 + \[CapitalDelta])/
       (2*Sqrt[14]*\[CapitalDelta])}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 0}, {4, 4}], -(2 + \[CapitalDelta])/
       (4*Sqrt[70]*\[CapitalDelta])}}
 
TTOStruct["ScalarParityOdd"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 0}, {1, 1}], 
      -((Sqrt[2/5]*(-4 + \[CapitalDelta]))/\[CapitalDelta])}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 0}, {3, 3}], 
      -((1 + \[CapitalDelta])/(Sqrt[10]*\[CapitalDelta]))}}
 
TTOStruct["Spin2ParityEven"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {0, 2}], 
      (2*Sqrt[2/15]*(-5 + \[CapitalDelta])*(-3 + \[CapitalDelta]))/
       (-2 + \[CapitalDelta])^2}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, 2}, 
       {1, 2}], (-4*Sqrt[2/5]*(-5 + \[CapitalDelta])*(-3 + \[CapitalDelta]))/
       (-2 + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, 2}, 
       {2, 0}], (4*(-5 + \[CapitalDelta])*(-3 + \[CapitalDelta])*
        (1 + \[CapitalDelta]))/(Sqrt[105]*(-2 + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {2, 2}], 
      (-4*Sqrt[2/3]*(-5 + \[CapitalDelta])^2*(3 + \[CapitalDelta]))/
       (7*(-2 + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {2, 4}], 
      (4*Sqrt[6/5]*(-5 + \[CapitalDelta])*(-4 + \[CapitalDelta])*
        (2 + \[CapitalDelta]))/(7*(-2 + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {3, 2}], 
      (4*Sqrt[6/35]*(-5 + \[CapitalDelta])*(2 + \[CapitalDelta]))/
       (-2 + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, 2}, 
       {3, 4}], (-4*Sqrt[3/7]*(-5 + \[CapitalDelta])*(2 + \[CapitalDelta]))/
       (-2 + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, 2}, 
       {4, 2}], (2*Sqrt[2/15]*(-5 + \[CapitalDelta])*(2 + \[CapitalDelta])*
        (3 + \[CapitalDelta]))/(7*(-2 + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {4, 4}], 
      (-4*(2 + \[CapitalDelta])*(-57 + (-2 + \[CapitalDelta])*
          \[CapitalDelta]))/(7*Sqrt[33]*(-2 + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {4, 6}], 
      (2*(-6 + \[CapitalDelta])*(2 + \[CapitalDelta])*(4 + \[CapitalDelta]))/
       (Sqrt[231]*(-2 + \[CapitalDelta])^3)}}
 
TTOStruct["Spin2ParityOdd"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {1, 1}], 
      (2*Sqrt[2/3]*(-4 + \[CapitalDelta])*(-3 + \[CapitalDelta]))/
       (5*(-2 + \[CapitalDelta])^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {1, 3}], 
      (-2*(-4 + \[CapitalDelta])*(-3 + \[CapitalDelta]))/
       (5*(-2 + \[CapitalDelta])^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {2, 1}], 
      (-2*Sqrt[6/35]*(-4 + \[CapitalDelta]))/(-2 + \[CapitalDelta])^2}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {2, 3}], 
      (4*Sqrt[6/35]*(-4 + \[CapitalDelta]))/(-2 + \[CapitalDelta])^2}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {3, 1}], 
      -(Sqrt[3/7]*(-4 + \[CapitalDelta])*(2 + \[CapitalDelta]))/
       (5*(-2 + \[CapitalDelta])^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {3, 3}], 
      (2*(-33 + (-2 + \[CapitalDelta])*\[CapitalDelta]))/
       (15*(-2 + \[CapitalDelta])^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {3, 5}], 
      -(Sqrt[2/7]*(-5 + \[CapitalDelta])*(3 + \[CapitalDelta]))/
       (3*(-2 + \[CapitalDelta])^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {4, 3}], (-2*(3 + \[CapitalDelta]))/
       (Sqrt[21]*(-2 + \[CapitalDelta])^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, 2}, {4, 5}], 
      (2*Sqrt[2/21]*(3 + \[CapitalDelta]))/(-2 + \[CapitalDelta])^2}}
 
TTOStruct["StressTensorB"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {0, 2}], -3*Sqrt[5]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {1, 2}], 2*Sqrt[15]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {2, 0}], 0}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {2, 2}], -32/7}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {2, 4}], (8*Sqrt[5])/7}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {3, 2}], Sqrt[5/7]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {3, 4}], -5/Sqrt[14]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {4, 2}], -Sqrt[5]/7}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {4, 4}], 45/(7*Sqrt[22])}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {4, 6}], (-5*Sqrt[7/22])/4}}
 
TTOStruct["StressTensorF"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {0, 2}], -3*Sqrt[5]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {1, 2}], 2*Sqrt[15]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {2, 0}], 0}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {2, 2}], -4}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {2, 4}], Sqrt[5]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {3, 2}], 2*Sqrt[5/7]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {3, 4}], -5*Sqrt[2/7]}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {4, 2}], 0}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {4, 4}], 0}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]T}, {2, 2, 2}, {4, 6}], 0}}
 
TTOStruct["GenericParityOdd", "EvenSpin"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {1, -1 + j}], 
      (2*Sqrt[2/5]*(-5 + \[CapitalDelta])*(-4 + \[CapitalDelta])*
        (-3 + \[CapitalDelta]))/(Sqrt[1 + j]*Sqrt[2 + j]*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {1, 1 + j}], (-2*Sqrt[2/5]*(-5 + \[CapitalDelta])*
        (-4 + \[CapitalDelta])*(-3 + \[CapitalDelta]))/
       (Sqrt[j]*Sqrt[2 + j]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {2, -1 + j}], 
      (-2*Sqrt[6/7]*Sqrt[(-1 + j)/(2 + j)]*(-5 + \[CapitalDelta])*
        (-4 + \[CapitalDelta]))/(-j + \[CapitalDelta])^3}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {2, 1 + j}], 
      (2*Sqrt[6/7]*(-5 + \[CapitalDelta])*(-4 + \[CapitalDelta]))/
       (-j + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {3, -3 + j}], -((Sqrt[(-1 + j)/(1 + j)]*Sqrt[(-2 + j)/(2 + j)]*
         (j - \[CapitalDelta])*(-5 + \[CapitalDelta])*
         (-2 + j + \[CapitalDelta]))/(Sqrt[-3 + 2*j]*Sqrt[-1 + 2*j]*
         (-j + \[CapitalDelta])^3))}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, -1 + j}], 
      (Sqrt[3/5]*Sqrt[(-1 + j)/(2 + j)]*(-5 + \[CapitalDelta])*
        (-12 + 5*j^2 - (-2 + \[CapitalDelta])*\[CapitalDelta]))/
       (Sqrt[-3 + 2*j]*Sqrt[3 + 2*j]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, 1 + j}], 
      (Sqrt[3/5]*(-5 + \[CapitalDelta])*(7 - 5*j*(2 + j) + 
         (-2 + \[CapitalDelta])*\[CapitalDelta]))/(Sqrt[-1 + 2*j]*
        Sqrt[5 + 2*j]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, 3 + j}], 
      ((3 + j - \[CapitalDelta])*(-5 + \[CapitalDelta])*
        (1 + j + \[CapitalDelta]))/(Sqrt[j/(3 + j)]*Sqrt[3 + 2*j]*
        Sqrt[5 + 2*j]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, -3 + j}], 
      (Sqrt[-3 + j]*Sqrt[-2 + j]*Sqrt[(-1 + j)/(2 + j)]*(j - \[CapitalDelta])*
        (-2 + j + \[CapitalDelta]))/(Sqrt[-3 + 2*j]*Sqrt[-1 + 2*j]*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {4, -1 + j}], (Sqrt[-2 + j]*Sqrt[-1 + j]*(18 - 7*j^2 + 
         3*(-2 + \[CapitalDelta])*\[CapitalDelta]))/(Sqrt[7]*Sqrt[-3 + 2*j]*
        Sqrt[3 + 2*j]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, 1 + j}], 
      (Sqrt[-1 + j]*Sqrt[3 + j]*(-11 + 7*j*(2 + j) - 3*(-2 + \[CapitalDelta])*
          \[CapitalDelta]))/(Sqrt[5 + 2*j]*Sqrt[-7 + 14*j]*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {4, 3 + j}], -((Sqrt[3 + j]*Sqrt[4 + j]*(3 + j - \[CapitalDelta])*
         (1 + j + \[CapitalDelta]))/(Sqrt[3 + 2*j]*Sqrt[5 + 2*j]*
         (-j + \[CapitalDelta])^3))}}
 
TTOStruct["GenericParityOdd", "OddSpin"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {1, -1 + j}], 
      (-2*Sqrt[2/5]*Sqrt[-1 + j]*Sqrt[1 + j]*Sqrt[2 + j])/
       (-j + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {1, 1 + j}], (-2*Sqrt[2/5]*Sqrt[-1 + j]*Sqrt[j]*Sqrt[2 + j])/
       (-j + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {2, -1 + j}], (2*Sqrt[6/7]*Sqrt[2 + j]*(-1 + \[CapitalDelta]))/
       (-j + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {2, 1 + j}], (2*Sqrt[6/7]*Sqrt[-1 + j]*(-1 + \[CapitalDelta]))/
       (-j + \[CapitalDelta])^3}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {3, -3 + j}], (Sqrt[2 + j]*(j - \[CapitalDelta])*
        (-2 + j + \[CapitalDelta]))/(Sqrt[(-2 + j)/(1 + j)]*Sqrt[-3 + 2*j]*
        Sqrt[-1 + 2*j]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {3, -1 + j}], 
      (Sqrt[3/5]*Sqrt[2 + j]*(-6 + j^2 - 5*(-2 + \[CapitalDelta])*
          \[CapitalDelta]))/(Sqrt[-3 + 2*j]*Sqrt[3 + 2*j]*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {3, 1 + j}], (Sqrt[3/5]*Sqrt[-1 + j]*(j*(2 + j) - 
         5*(-1 + \[CapitalDelta])^2))/(Sqrt[-1 + 2*j]*Sqrt[5 + 2*j]*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {3, 3 + j}], (Sqrt[-1 + j]*Sqrt[j/(3 + j)]*(3 + j - \[CapitalDelta])*
        (1 + j + \[CapitalDelta]))/(Sqrt[3 + 2*j]*Sqrt[5 + 2*j]*
        (-j + \[CapitalDelta])^3)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]T, \[CapitalDelta]O}, {2, 2, j}, 
       {4, -3 + j}], -(((j - \[CapitalDelta])*(-1 + \[CapitalDelta])*
         (-2 + j + \[CapitalDelta]))/(Sqrt[-3 + j]*Sqrt[(-2 + j)/(2 + j)]*
         Sqrt[-3 + 2*j]*Sqrt[-1 + 2*j]*(-j + \[CapitalDelta])^3))}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, -1 + j}], 
      ((-1 + \[CapitalDelta])*(12 - 3*j^2 + 7*(-2 + \[CapitalDelta])*
          \[CapitalDelta]))/(Sqrt[7]*Sqrt[-2 + j]*Sqrt[-3 + 2*j]*
        Sqrt[3 + 2*j]*(-j + \[CapitalDelta])^3)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, 1 + j}], 
      -(((-1 + \[CapitalDelta])*(-9 + 3*j*(2 + j) - 7*(-2 + \[CapitalDelta])*
           \[CapitalDelta]))/(Sqrt[3 + j]*Sqrt[5 + 2*j]*Sqrt[-7 + 14*j]*
         (-j + \[CapitalDelta])^3))}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {2, 2, j}, {4, 3 + j}], 
      -((Sqrt[(-1 + j)/(3 + j)]*(3 + j - \[CapitalDelta])*
         (-1 + \[CapitalDelta])*(1 + j + \[CapitalDelta]))/
        (Sqrt[4 + j]*Sqrt[3 + 2*j]*Sqrt[5 + 2*j]*(-j + \[CapitalDelta])^3))}}
 
TSOStruct["STOParityEven"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]s, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {0, 2, j}, {2, -2 + j}], 
      ((-1)^j*Sqrt[1 + j]*Sqrt[2 + j]*(ds*(2 + ds) + j^2 - 
         2*(1 + ds)*\[CapitalDelta] + \[CapitalDelta]^2 + 
         2*j*(-1 - ds + \[CapitalDelta])))/(3*Sqrt[-1 + 2*j]*Sqrt[1 + 2*j]*
        (-j + \[CapitalDelta])^2)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]s, \[CapitalDelta]T, \[CapitalDelta]O}, {0, 2, j}, 
       {2, j}], ((-1)^(1 + j)*Sqrt[2/3]*Sqrt[-1 + j]*Sqrt[2 + j]*
        (-(ds*(1 + ds)) + j + j^2 + \[CapitalDelta] + 2*ds*\[CapitalDelta] - 
         \[CapitalDelta]^2))/(Sqrt[-1 + 2*j]*Sqrt[3 + 2*j]*
        (-j + \[CapitalDelta])^2)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]s, \[CapitalDelta]T, \[CapitalDelta]O}, {0, 2, j}, 
       {2, 2 + j}], ((-1)^j*Sqrt[-1 + j]*Sqrt[j]*(3 + 4*ds + ds^2 + j^2 + 
         j*(4 + 2*ds - 2*\[CapitalDelta]) - 2*(2 + ds)*\[CapitalDelta] + 
         \[CapitalDelta]^2))/(3*Sqrt[1 + 2*j]*Sqrt[3 + 2*j]*
        (-j + \[CapitalDelta])^2)}}
 
TSOStruct["STOParityOdd"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]s, \[CapitalDelta]T, 
        \[CapitalDelta]O}, {0, 2, j}, {2, -1 + j}], 
      ((-1)^j*Sqrt[2 + j]*(-1 - ds + j + \[CapitalDelta]))/
       (-j + \[CapitalDelta])}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]s, \[CapitalDelta]T, \[CapitalDelta]O}, {0, 2, j}, 
       {2, 1 + j}], ((-1)^(1 + j)*Sqrt[-1 + j]*(2 + ds + j - 
         \[CapitalDelta]))/(-j + \[CapitalDelta])}}
 
TSOStruct["TSOParityEven"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]s, 
        \[CapitalDelta]O}, {2, 0, j}, {2, -2 + j}], 
      (Sqrt[1 + j]*Sqrt[2 + j]*((-2 + ds)*ds + j^2 - 
         2*(-1 + ds)*\[CapitalDelta] + \[CapitalDelta]^2 - 
         2*j*(1 - ds + \[CapitalDelta])))/(3*Sqrt[-1 + 2*j]*Sqrt[1 + 2*j]*
        (-j + \[CapitalDelta])^2)}, {basis3pt["x", "SO3r", 
       {\[CapitalDelta]T, \[CapitalDelta]s, \[CapitalDelta]O}, {2, 0, j}, 
       {2, j}], (Sqrt[2/3]*Sqrt[-1 + j]*Sqrt[2 + j]*((-1 + ds)*ds - j - j^2 + 
         \[CapitalDelta] - 2*ds*\[CapitalDelta] + \[CapitalDelta]^2))/
       (Sqrt[-1 + 2*j]*Sqrt[3 + 2*j]*(-j + \[CapitalDelta])^2)}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]s, 
        \[CapitalDelta]O}, {2, 0, j}, {2, 2 + j}], 
      (Sqrt[-1 + j]*Sqrt[j]*(3 - 4*ds + ds^2 + j^2 - 
         2*(-2 + ds)*\[CapitalDelta] + \[CapitalDelta]^2 + 
         2*j*(2 - ds + \[CapitalDelta])))/(3*Sqrt[1 + 2*j]*Sqrt[3 + 2*j]*
        (-j + \[CapitalDelta])^2)}}
 
TSOStruct["TSOParityOdd"] = 
    {{basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]s, 
        \[CapitalDelta]O}, {2, 0, j}, {2, -1 + j}], 
      (Sqrt[2 + j]*(-1 + ds + j - \[CapitalDelta]))/(-j + \[CapitalDelta])}, 
     {basis3pt["x", "SO3r", {\[CapitalDelta]T, \[CapitalDelta]s, 
        \[CapitalDelta]O}, {2, 0, j}, {2, 1 + j}], 
      -((Sqrt[-1 + j]*(2 - ds + j + \[CapitalDelta]))/
        (-j + \[CapitalDelta]))}}

